ShinkaEvolve: Towards Open-Ended And Sample-Efficient Program Evolution

We introduce ShinkaEvolve: a new open-source framework leveraging large language models (LLMs) to advance scientific discovery with state-of-the-art performance and unprecedented efficiency. Recent advances in scaling inference time compute of LLMs have enabled significant progress in generalized scientific discovery. These approaches rely on evolutionary agentic harnesses that leverage LLMs as mutation operators to generate candidate solutions. However, current code evolution methods suffer from critical limitations: they are sample inefficient, requiring thousands of samples to identify effective solutions, and remain closed-source, hindering broad adoption and extension. ShinkaEvolve addresses these limitations, introducing three key innovations: a parent sampling technique balancing exploration and exploitation, code novelty rejection-sampling for efficient search space exploration, and a bandit-based LLM ensemble selection strategy. We evaluate ShinkaEvolve across diverse tasks, demonstrating consistent improvements in sample efficiency and solution quality. ShinkaEvolve discovers a new state-of-the-art circle packing solution using only 150 samples, designs high-performing agentic harnesses for AIME mathematical reasoning tasks, identifies improvements to ALE-Bench competitive programming solutions, and discovers novel mixture-of-expert load balancing loss functions that illuminate the space of optimization strategies. Our results demonstrate that ShinkaEvolve achieves broad applicability with exceptional sample efficiency. By providing open-source accessibility and cost-efficiency, this work democratizes open-ended discovery across diverse computational problems.

==> code/ahc039.cpp <==
// EVOLVE-BLOCK-START
#include <iostream>
#include <vector>
#include <algorithm>
#include <chrono>
#include <random>
#include <set> 
#include <unordered_set> 
#include <cmath> 
#include <iomanip> 
#include <numeric> // For std::iota
#include <string>  
#include <map>     

// === MACROS AND CONSTANTS ===
const int MAX_COORD_VAL = 100000;
const int MAX_VERTICES = 1000;
const int MAX_PERIMETER = 400000;
const double TIME_LIMIT_SECONDS_SAFETY_MARGIN = 0.1; // Increased safety margin
double ACTUAL_TIME_LIMIT_SECONDS = 2.0; 


// === RANDOM NUMBER GENERATION ===
struct XorShift {
    uint64_t x;
    XorShift() : x(std::chrono::steady_clock::now().time_since_epoch().count() ^ ((uint64_t)std::random_device()() << 32) ^ std::random_device()()) {}
    uint64_t next() {
        x ^= x << 13;
        x ^= x >> 7;
        x ^= x << 17;
        return x;
    }
    int next_int(int n) { if (n <= 0) return 0; return next() % n; }
    int next_int(int a, int b) { if (a > b) return a; return a + next_int(b - a + 1); } 
    double next_double() { return next() / (double)UINT64_MAX; }
};
XorShift rng; 

// === TIMER ===
struct Timer {
    std::chrono::steady_clock::time_point start_time;
    Timer() { reset(); }
    void reset() { start_time = std::chrono::steady_clock::now(); }
    double elapsed() const {
        auto now = std::chrono::steady_clock::now();
        return std::chrono::duration_cast<std::chrono::duration<double>>(now - start_time).count();
    }
};
Timer global_timer; 

// === GEOMETRIC STRUCTURES ===
struct Point {
    int x, y;
    bool operator<(const Point& other) const { 
        if (x != other.x) return x < other.x;
        return y < other.y;
    }
    bool operator==(const Point& other) const {
        return x == other.x && y == other.y;
    }
    Point operator-(const Point& other) const { 
        return {x - other.x, y - other.y};
    }
};

struct PointHash {
    std::size_t operator()(const Point& p) const {
        auto h1 = std::hash<int>{}(p.x);
        auto h2 = std::hash<int>{}(p.y);
        // Combining hashes: simple XOR might not be best, but often good enough.
        // For Point, a common way is boost::hash_combine.
        // h1 ^ (h2 << 1) is a common way that's okay.
        return h1 ^ (h2 << 1); 
    }
};

long long cross_product(Point a, Point b) { 
    return (long long)a.x * b.y - (long long)a.y * b.x;
}

struct Fish {
    Point p;
    int type; // 1 for mackerel, -1 for sardine
};
std::vector<Fish> all_fish_structs; 


// === KD-TREE ===
struct KDNode {
    Point pt; 
    int axis; 
    KDNode *left = nullptr, *right = nullptr;
    int fish_struct_idx = -1; 
    // Subtree bounding box
    int min_x, max_x, min_y, max_y;
    // Subtree counts
    int m_cnt = 0, s_cnt = 0;
};
KDNode* fish_kdtree_root = nullptr; 

KDNode* build_kdtree(std::vector<int>& point_indices, int l, int r, int axis) {
    if (l > r) return nullptr;
    int mid = l + (r - l) / 2;

    std::nth_element(point_indices.begin() + l, point_indices.begin() + mid, point_indices.begin() + r + 1,
        [&](int a_idx, int b_idx) {
            const Point& pa = all_fish_structs[a_idx].p;
            const Point& pb = all_fish_structs[b_idx].p;
            if (axis == 0) return pa.x < pb.x;
            return pa.y < pb.y;
        });

    KDNode* node = new KDNode();
    node->fish_struct_idx = point_indices[mid];
    node->pt = all_fish_structs[node->fish_struct_idx].p;
    node->axis = axis;

    // Recurse
    node->left = build_kdtree(point_indices, l, mid - 1, 1 - axis);
    node->right = build_kdtree(point_indices, mid + 1, r, 1 - axis);

    // Initialize subtree bbox to this point
    node->min_x = node->max_x = node->pt.x;
    node->min_y = node->max_y = node->pt.y;
    // Initialize counts with this node's fish
    if (all_fish_structs[node->fish_struct_idx].type == 1) node->m_cnt = 1;
    else node->s_cnt = 1;

    // Merge children
    if (node->left) {
        node->min_x = std::min(node->min_x, node->left->min_x);
        node->max_x = std::max(node->max_x, node->left->max_x);
        node->min_y = std::min(node->min_y, node->left->min_y);
        node->max_y = std::max(node->max_y, node->left->max_y);
        node->m_cnt += node->left->m_cnt;
        node->s_cnt += node->left->s_cnt;
    }
    if (node->right) {
        node->min_x = std::min(node->min_x, node->right->min_x);
        node->max_x = std::max(node->max_x, node->right->max_x);
        node->min_y = std::min(node->min_y, node->right->min_y);
        node->max_y = std::max(node->max_y, node->right->max_y);
        node->m_cnt += node->right->m_cnt;
        node->s_cnt += node->right->s_cnt;
    }
    return node;
}


void delete_kdtree(KDNode* node) { // Recursively delete KD-tree nodes
    if (!node) return;
    delete_kdtree(node->left);
    delete_kdtree(node->right);
    delete node;
}


// === POLYGON UTILITIES ===
long long calculate_perimeter(const std::vector<Point>& poly) {
    if (poly.size() < 2) return 0;
    long long perimeter = 0;
    for (size_t i = 0; i < poly.size(); ++i) {
        const Point& p1 = poly[i];
        const Point& p2 = poly[(i + 1) % poly.size()];
        perimeter += std::abs(p1.x - p2.x) + std::abs(p1.y - p2.y); 
    }
    return perimeter;
}

bool is_on_segment(Point p, Point seg_a, Point seg_b) {
    if (cross_product(seg_b - seg_a, p - seg_a) != 0) return false; // Not collinear
    return std::min(seg_a.x, seg_b.x) <= p.x && p.x <= std::max(seg_a.x, seg_b.x) &&
           std::min(seg_a.y, seg_b.y) <= p.y && p.y <= std::max(seg_a.y, seg_b.y);
}

bool is_inside_polygon_wn(Point p, const std::vector<Point>& polygon) {
    int n = polygon.size();
    if (n < 3) return false;

    // Check if on boundary first
    for (int i = 0; i < n; ++i) {
        if (is_on_segment(p, polygon[i], polygon[(i + 1) % n])) return true;
    }
    
    int wn = 0; // Winding number
    for (int i = 0; i < n; ++i) {
        Point p1 = polygon[i];
        Point p2 = polygon[(i + 1) % n];
        if (p1.y <= p.y) { // Start y <= P.y
            if (p2.y > p.y && cross_product(p2 - p1, p - p1) > 0) { // An upward crossing, P is left of edge
                wn++;
            }
        } else { // Start y > P.y
            if (p2.y <= p.y && cross_product(p2 - p1, p - p1) < 0) { // A downward crossing, P is right of edge
                wn--;
            }
        }
    }
    return wn != 0; // wn != 0 means inside; wn == 0 means outside.
}

// Calculate score from scratch by checking all fish
long long point_segment_dist_sq_ortho(Point p, Point a, Point b) {
    long long dx, dy;
    if (a.x == b.x) { // Vertical segment
        dx = p.x - a.x;
        if (p.y < std::min(a.y, b.y)) {
            dy = p.y - std::min(a.y, b.y);
        } else if (p.y > std::max(a.y, b.y)) {
            dy = p.y - std::max(a.y, b.y);
        } else {
            dy = 0;
        }
    } else { // Horizontal segment
        dy = p.y - a.y;
        if (p.x < std::min(a.x, b.x)) {
            dx = p.x - std::min(a.x, b.x);
        } else if (p.x > std::max(a.x, b.x)) {
            dx = p.x - std::max(a.x, b.x);
        } else {
            dx = 0;
        }
    }
    return dx * dx + dy * dy;
}

void calculate_score_from_scratch(const std::vector<Point>& poly, int& m_count, int& s_count) {
    m_count = 0; s_count = 0;
    if (poly.size() < 3) return; // Not a valid polygon for containment
    for (const auto& fish_s : all_fish_structs) {
        if (is_inside_polygon_wn(fish_s.p, poly)) {
            if (fish_s.type == 1) m_count++;
            else s_count++;
        }
    }
}

// Calculate fish counts in a given rectangle using KD-tree
void calculate_score_delta_for_rectangle(KDNode* node, int r_min_x, int r_max_x, int r_min_y, int r_max_y, 
                                         int& delta_m, int& delta_s) {
    delta_m = 0; delta_s = 0;

    if (!node || r_min_x > r_max_x || r_min_y > r_max_y) { // Invalid rectangle
        return;
    }

    // Iterative KD-tree traversal with subtree bbox pruning and whole-subtree aggregation.
    std::vector<KDNode*> stack;
    stack.reserve(64); // Reasonable reserve size for typical KD-tree depth
    stack.push_back(node);

    while (!stack.empty()) {
        KDNode* current_node = stack.back();
        stack.pop_back();
        if (!current_node) continue;

        // Disjoint?
        if (current_node->max_x < r_min_x || current_node->min_x > r_max_x || current_node->max_y < r_min_y || current_node->min_y > r_max_y) {
            continue;
        }
        // Fully inside?
        if (r_min_x <= current_node->min_x && current_node->max_x <= r_max_x && r_min_y <= current_node->min_y && current_node->max_y <= r_max_y) {
            delta_m += current_node->m_cnt;
            delta_s += current_node->s_cnt;
            continue;
        }
        // Partial overlap: account this node's point, then traverse children
        const Point& pt = current_node->pt;
        if (pt.x >= r_min_x && pt.x <= r_max_x && pt.y >= r_min_y && pt.y <= r_max_y) {
            if (all_fish_structs[current_node->fish_struct_idx].type == 1) ++delta_m;
            else ++delta_s;
        }
        if (current_node->left) stack.push_back(current_node->left);
        if (current_node->right) stack.push_back(current_node->right);
    }
}

// Check intersection between two orthogonal segments p1s-p1e and p2s-p2e
bool segments_intersect(Point p1s, Point p1e, Point p2s, Point p2e) {
    // Normalize segments (sort endpoints to simplify overlap checks)
    if (p1s.x == p1e.x) { if (p1s.y > p1e.y) std::swap(p1s.y, p1e.y); } // Vertical, sort by y
    else { if (p1s.x > p1e.x) std::swap(p1s.x, p1e.x); } // Horizontal, sort by x
    if (p2s.x == p2e.x) { if (p2s.y > p2e.y) std::swap(p2s.y, p2e.y); }
    else { if (p2s.x > p2e.x) std::swap(p2s.x, p2e.x); }

    bool seg1_is_H = (p1s.y == p1e.y);
    bool seg2_is_H = (p2s.y == p2e.y);

    if (seg1_is_H == seg2_is_H) { // Both horizontal or both vertical
        if (seg1_is_H) { // Both horizontal
            // Check for y-alignment and x-overlap
            return p1s.y == p2s.y && std::max(p1s.x, p2s.x) <= std::min(p1e.x, p2e.x);
        } else { // Both vertical
            // Check for x-alignment and y-overlap
            return p1s.x == p2s.x && std::max(p1s.y, p2s.y) <= std::min(p1e.y, p2e.y);
        }
    } else { // One horizontal, one vertical (potential T-junction or cross)
        Point h_s = seg1_is_H ? p1s : p2s; Point h_e = seg1_is_H ? p1e : p2e;
        Point v_s = seg1_is_H ? p2s : p1s; Point v_e = seg1_is_H ? p2e : p1e;
        // Check if intersection point (v_s.x, h_s.y) lies on both segments
        return v_s.x >= h_s.x && v_s.x <= h_e.x && // x_intersect within horizontal segment's x-range
               h_s.y >= v_s.y && h_s.y <= v_e.y;  // y_intersect within vertical segment's y-range
    }
}

bool check_self_intersection_full(const std::vector<Point>& poly) {
    int M = poly.size();
    if (M < 4) return false;
    for (int i = 0; i < M; ++i) {
        Point p1s = poly[i];
        Point p1e = poly[(i + 1) % M];
        for (int j = i + 2; j < M; ++j) {
            // Skip checking adjacent edges.
            // Edge i is (poly[i], poly[(i+1)%M]). Edge j is (poly[j], poly[(j+1)%M]).
            // If i=0 and j=M-1, then edge i is (poly[0], poly[1]) and edge j is (poly[M-1], poly[0]). These are adjacent.
            if (i == 0 && j == M - 1) continue; 

            Point p2s = poly[j];
            Point p2e = poly[(j + 1) % M];
            if (segments_intersect(p1s, p1e, p2s, p2e)) return true;
        }
    }
    return false;
}

// Local self-intersection check: checks edges starting at critical_edge_start_indices_const against all others
bool has_self_intersection_locally(const std::vector<Point>& poly, const std::vector<int>& critical_edge_start_indices_const) {
    int M = poly.size();
    if (M < 4) return false;
    
    std::vector<int> critical_indices = critical_edge_start_indices_const; // Make a copy to modify
    if (critical_indices.empty()) { 
      return false; 
    }
    
    std::sort(critical_indices.begin(), critical_indices.end());
    critical_indices.erase(std::unique(critical_indices.begin(), critical_indices.end()), critical_indices.end());

    for (int edge1_s_idx_val_orig : critical_indices) {
        int edge1_s_idx_val = (edge1_s_idx_val_orig % M + M) % M; // Ensure positive modulo
        // No need to check edge1_s_idx_val bounds, it will be in [0, M-1]

        Point p1s = poly[edge1_s_idx_val];
        Point p1e = poly[(edge1_s_idx_val + 1) % M];

        for (int edge2_s_idx = 0; edge2_s_idx < M; ++edge2_s_idx) {
            bool is_adj_or_same_to_p1s_p1e = (edge2_s_idx == edge1_s_idx_val ||                           // Same edge
                                   edge2_s_idx == (edge1_s_idx_val + 1) % M ||             // edge2 starts where edge1 ends
                                   (edge2_s_idx + 1) % M == edge1_s_idx_val); // edge2 ends where edge1 starts
            if (is_adj_or_same_to_p1s_p1e) continue;
            
            Point p2s = poly[edge2_s_idx];
            Point p2e = poly[(edge2_s_idx + 1) % M];
            if (segments_intersect(p1s, p1e, p2s, p2e)) {
                 return true;
            }
        }
    }
    return false;
}


bool has_distinct_vertices_unordered(const std::vector<Point>& poly) {
    if (poly.empty()) return true;
    std::unordered_set<Point, PointHash> distinct_pts; 
    distinct_pts.reserve(poly.size()); // Pre-allocate for efficiency
    for(const auto& p : poly) {
        if (!distinct_pts.insert(p).second) return false; // Insertion failed, duplicate found
    }
    return true;
}

// Check basic structural validity of the polygon, uses cached perimeter
bool is_polygon_structurally_sound(const std::vector<Point>& poly, long long cached_perimeter) {
    int m = poly.size();
    if (m != 0 && (m < 4 || m > MAX_VERTICES)) return false;
    if (m == 0) return true; 

    if (cached_perimeter > MAX_PERIMETER) return false;
    
    for (size_t i = 0; i < m; ++i) { 
        const Point& p1 = poly[i];
        const Point& p2 = poly[(i + 1) % m];
        // Check coordinate bounds for p1
        if (p1.x < 0 || p1.x > MAX_COORD_VAL || p1.y < 0 || p1.y > MAX_COORD_VAL) return false;
        // The endpoint poly[(i+1)%m] will be checked as p1 in its own iteration, 
        // but an explicit check here is also fine for robustness, though slightly redundant.
        if (poly[(i+1)%m].x < 0 || poly[(i+1)%m].x > MAX_COORD_VAL || poly[(i+1)%m].y < 0 || poly[(i+1)%m].y > MAX_COORD_VAL) return false;

        // Check axis-parallel and non-zero length edges
        if (p1.x != p2.x && p1.y != p2.y) return false; // Not axis-parallel
        if (p1.x == p2.x && p1.y == p2.y) return false; // Zero-length edge (duplicate consecutive vertices)
    }
    return true;
}

// Initial polygon generation using Kadane's algorithm on a coarse grid
std::vector<Point> create_initial_polygon_kadane() {
    const int GRID_SIZE_KADANE = 350; // Tunable parameter
    const int NUM_VALUES_KADANE = MAX_COORD_VAL + 1;
    // Ensure ACTUAL_CELL_DIM_KADANE is at least 1
    const int ACTUAL_CELL_DIM_KADANE = std::max(1, (NUM_VALUES_KADANE + GRID_SIZE_KADANE - 1) / GRID_SIZE_KADANE); 

    std::vector<std::vector<long long>> grid_scores(GRID_SIZE_KADANE, std::vector<long long>(GRID_SIZE_KADANE, 0));
    for (const auto& fish_s : all_fish_structs) {
        int r = fish_s.p.y / ACTUAL_CELL_DIM_KADANE;
        int c = fish_s.p.x / ACTUAL_CELL_DIM_KADANE;
        r = std::min(r, GRID_SIZE_KADANE - 1); r = std::max(r,0); 
        c = std::min(c, GRID_SIZE_KADANE - 1); c = std::max(c,0);
        grid_scores[r][c] += fish_s.type; // Mackerel +1, Sardine -1
    }

    long long max_so_far = -3e18; // Sufficiently small number
    int best_r1 = 0, best_c1 = 0, best_r2 = -1, best_c2 = -1;

    // 2D Kadane's algorithm
    for (int c1_idx = 0; c1_idx < GRID_SIZE_KADANE; ++c1_idx) {
        std::vector<long long> col_strip_sum(GRID_SIZE_KADANE, 0); 
        for (int c2_idx = c1_idx; c2_idx < GRID_SIZE_KADANE; ++c2_idx) {
            for (int r_idx = 0; r_idx < GRID_SIZE_KADANE; ++r_idx) {
                col_strip_sum[r_idx] += grid_scores[r_idx][c2_idx];
            }
            
            // 1D Kadane's on col_strip_sum
            long long current_strip_val = 0;
            int current_r1_1d = 0;
            for (int r2_idx_1d = 0; r2_idx_1d < GRID_SIZE_KADANE; ++r2_idx_1d) {
                long long val_here = col_strip_sum[r2_idx_1d];
                if (current_strip_val > 0 && current_strip_val + val_here > 0) { // Extend if sum remains positive
                    current_strip_val += val_here;
                } else { // Start new subarray
                    current_strip_val = val_here;
                    current_r1_1d = r2_idx_1d;
                }
                
                if (current_strip_val > max_so_far) {
                    max_so_far = current_strip_val;
                    best_r1 = current_r1_1d;
                    best_r2 = r2_idx_1d;
                    best_c1 = c1_idx;
                    best_c2 = c2_idx;
                }
            }
        }
    }
    
    std::vector<Point> default_poly = {{0,0}, {1,0}, {1,1}, {0,1}}; // Minimal valid polygon

    // If no positive sum found, or issue, find best single cell
    if (best_r2 == -1 || max_so_far <=0 ) { 
        max_so_far = -3e18; // Reset search for single best cell
        bool found_cell = false;
        for(int r=0; r<GRID_SIZE_KADANE; ++r) for(int c=0; c<GRID_SIZE_KADANE; ++c) {
            if(grid_scores[r][c] > max_so_far) { 
                max_so_far = grid_scores[r][c];
                best_r1 = r; best_r2 = r; // Single cell
                best_c1 = c; best_c2 = c;
                found_cell = true;
            }
        }
        if (!found_cell || max_so_far <=0) return default_poly; // Still no good cell, return default
    }

    // Convert grid cell indices to actual coordinates
    int x_start = best_c1 * ACTUAL_CELL_DIM_KADANE;
    int y_start = best_r1 * ACTUAL_CELL_DIM_KADANE;
    int x_end = (best_c2 + 1) * ACTUAL_CELL_DIM_KADANE -1; 
    int y_end = (best_r2 + 1) * ACTUAL_CELL_DIM_KADANE -1; 
    
    // Clamp coordinates to valid range
    x_start = std::max(0, std::min(MAX_COORD_VAL, x_start));
    y_start = std::max(0, std::min(MAX_COORD_VAL, y_start));
    x_end = std::max(x_start, std::min(MAX_COORD_VAL, x_end)); // Ensure x_end >= x_start
    y_end = std::max(y_start, std::min(MAX_COORD_VAL, y_end)); // Ensure y_end >= y_start
    
    // Ensure non-zero dimensions for the polygon, minimum 1x1 actual area
    if (x_start == x_end) {
        if (x_start < MAX_COORD_VAL) x_end = x_start + 1;
        else if (x_start > 0) x_start = x_start -1; // Can't expand right, try expand left
        else return default_poly; // Single point at MAX_COORD_VAL, cannot form 1x1
    }
     if (y_start == y_end) {
        if (y_start < MAX_COORD_VAL) y_end = y_start + 1;
        else if (y_start > 0) y_start = y_start - 1;
        else return default_poly;
    }
    // After adjustment, if still degenerate, use default. This is rare.
    if (x_start == x_end || y_start == y_end) return default_poly;

    
    std::vector<Point> initial_poly = {
        {x_start, y_start}, {x_end, y_start}, {x_end, y_end}, {x_start, y_end}
    };
    return initial_poly;
}

// === SIMULATED ANNEALING ===
struct SAState {
    std::vector<Point> poly;
    int m_count; 
    int s_count; 
    long long perimeter_cache; // Added cache for perimeter

    SAState() : m_count(0), s_count(0), perimeter_cache(0) {} // Initialize perimeter_cache

    long long get_objective_score() const { 
        return std::max(0LL, (long long)m_count - s_count + 1);
    }
    double get_raw_objective_score() const { // Used for SA acceptance probability
        return (double)m_count - s_count;
    }
};

// Calculates signed area * 2 of a polygon (shoelace formula)
long long polygon_signed_area_times_2(const std::vector<Point>& poly) {
    if (poly.size() < 3) return 0;
    long long area_sum = 0;
    for (size_t i = 0; i < poly.size(); ++i) {
        const Point& p1 = poly[i];
        const Point& p2 = poly[(i + 1) % poly.size()];
        area_sum += (long long)(p1.x - p2.x) * (p1.y + p2.y); // (x1-x2)(y1+y2) variant
    }
    return area_sum; // Positive for CCW, negative for CW
}

std::vector<int> sa_critical_edge_indices_cache; // Cache for local intersection check

// Guide coordinates for SA moves
std::vector<int> static_x_guides; 
std::vector<int> static_y_guides; 
std::vector<int> best_poly_x_guides; 
std::vector<int> best_poly_y_guides; 

void update_best_poly_guides(const SAState& new_best_state) {
    best_poly_x_guides.clear();
    best_poly_y_guides.clear();
    if (new_best_state.poly.empty()) return;

    std::set<int> temp_x_set, temp_y_set;
    for (const auto& p : new_best_state.poly) {
        temp_x_set.insert(p.x);
        temp_y_set.insert(p.y);
    }
    best_poly_x_guides.assign(temp_x_set.begin(), temp_x_set.end());
    best_poly_y_guides.assign(temp_y_set.begin(), temp_y_set.end());
}


void simulated_annealing_main() {
    SAState current_state;
    current_state.poly = create_initial_polygon_kadane();
    calculate_score_from_scratch(current_state.poly, current_state.m_count, current_state.s_count);
    current_state.perimeter_cache = calculate_perimeter(current_state.poly); // Calculate initial perimeter
    
    std::vector<Point> default_tiny_poly = {{0,0}, {1,0}, {1,1}, {0,1}};

    // Ensure initial polygon is valid, otherwise use default
    bool current_poly_initial_valid = is_polygon_structurally_sound(current_state.poly, current_state.perimeter_cache) &&
                                      current_state.poly.size() >= 4 && 
                                      has_distinct_vertices_unordered(current_state.poly) &&
                                      !check_self_intersection_full(current_state.poly);

    if (!current_poly_initial_valid) { 
         current_state.poly = default_tiny_poly; 
         calculate_score_from_scratch(current_state.poly, current_state.m_count, current_state.s_count);
         current_state.perimeter_cache = calculate_perimeter(current_state.poly); // Update perimeter for default
    }

    SAState best_state = current_state;
    update_best_poly_guides(best_state); 
    
    // Prepare static guide coordinates from fish locations
    std::set<int> sx_set, sy_set; 
    for(const auto& f_s : all_fish_structs) { 
        sx_set.insert(f_s.p.x); sx_set.insert(std::max(0,f_s.p.x-1)); sx_set.insert(std::min(MAX_COORD_VAL, f_s.p.x+1));
        sy_set.insert(f_s.p.y); sy_set.insert(std::max(0,f_s.p.y-1)); sy_set.insert(std::min(MAX_COORD_VAL, f_s.p.y+1));
    }
    sx_set.insert(0); sx_set.insert(MAX_COORD_VAL); // Boundary guides
    sy_set.insert(0); sy_set.insert(MAX_COORD_VAL);

    static_x_guides.assign(sx_set.begin(), sx_set.end()); 
    static_y_guides.assign(sy_set.begin(), sy_set.end());


    double start_temp = 150.0; 
    double end_temp = 0.01;    
    
    long long current_signed_area = polygon_signed_area_times_2(current_state.poly);
    if (current_signed_area == 0 && current_state.poly.size() >=3) { 
         current_signed_area = 1; // Avoid issues with zero area for sign logic
    }

    sa_critical_edge_indices_cache.reserve(10); // Max expected critical edges for current moves

    while (global_timer.elapsed() < ACTUAL_TIME_LIMIT_SECONDS) {
        double time_ratio = global_timer.elapsed() / ACTUAL_TIME_LIMIT_SECONDS;
        double temperature = start_temp * std::pow(end_temp / start_temp, time_ratio);
        // Fine-tune temperature near end or if it drops too fast
        if (temperature < end_temp && time_ratio < 0.95) temperature = end_temp; 
        if (time_ratio > 0.95 && temperature > end_temp * 0.1) temperature = end_temp * 0.1; // Lower temp aggressively at the very end
        
        if (current_state.poly.size() < 4) { // Should not happen if logic is correct, but as a safeguard
            current_state.poly = default_tiny_poly; 
            calculate_score_from_scratch(current_state.poly, current_state.m_count, current_state.s_count);
            current_state.perimeter_cache = calculate_perimeter(current_state.poly); // Update perimeter
            current_signed_area = polygon_signed_area_times_2(current_state.poly);
            if (current_signed_area == 0 && current_state.poly.size() >=3) current_signed_area = 1;
        }

        SAState candidate_state = current_state; // Copy current state
        sa_critical_edge_indices_cache.clear();
        
        int move_type_roll = rng.next_int(100);
        
        // Base probabilities for moves
        int targeted_move_prob = 35;
        int move_edge_prob = 35;
        int add_bulge_prob = 10;
        // simplify gets 20%
        
        bool near_vertex_limit = candidate_state.poly.size() + 2 > MAX_VERTICES;
        bool near_perimeter_limit = false;
        // Check perimeter using candidate_state's cached value
        if (candidate_state.poly.size() > 200 && candidate_state.perimeter_cache > MAX_PERIMETER * 0.9) {
            near_perimeter_limit = true;
        }

        // Adjust move probabilities based on polygon size/perimeter
        if (near_vertex_limit || near_perimeter_limit) {
            add_bulge_prob = 0;
            targeted_move_prob = 40;
            move_edge_prob = 40; // simplify is 20
        } else if (candidate_state.poly.size() > 400) {
            add_bulge_prob = 5;
            targeted_move_prob = 35;
            move_edge_prob = 35; // simplify is 25
        }

        int p_targeted = targeted_move_prob;
        int p_move_edge = p_targeted + move_edge_prob;
        int p_add_bulge = p_move_edge + add_bulge_prob;

        bool move_made = false;
        
        // Probabilities for snapping to guide coordinates
        double prob_dynamic_guide_snap = 0.20 + 0.20 * time_ratio; 
        double prob_static_guide_snap_if_not_dynamic = 0.75; 

        if (move_type_roll < p_targeted && candidate_state.poly.size() >= 4) { // Targeted Edge Move
            bool target_mackerel = rng.next_double() < 0.7;
            int n_fish_half = all_fish_structs.size() / 2;
            int fish_idx = target_mackerel ? rng.next_int(n_fish_half) : n_fish_half + rng.next_int(n_fish_half);
            const auto& target_fish = all_fish_structs[fish_idx];
            bool is_inside = is_inside_polygon_wn(target_fish.p, candidate_state.poly);

            if ((target_fish.type == 1) == is_inside) { 
                move_made = false; goto end_move_attempt_label;
            }

            long long min_dist_sq = -1;
            int best_edge_idx = -1;
            for (size_t i = 0; i < candidate_state.poly.size(); ++i) {
                long long d_sq = point_segment_dist_sq_ortho(target_fish.p, candidate_state.poly[i], candidate_state.poly[(i+1)%candidate_state.poly.size()]);
                if (best_edge_idx == -1 || d_sq < min_dist_sq) {
                    min_dist_sq = d_sq;
                    best_edge_idx = i;
                }
            }
            if (best_edge_idx == -1) { move_made = false; goto end_move_attempt_label; }

            int edge_idx = best_edge_idx;
            Point p1_orig = candidate_state.poly[edge_idx]; 
            Point p2_orig = candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()];
            
            int new_coord_val;
            if (p1_orig.x == p2_orig.x) { new_coord_val = target_fish.p.x; }
            else { new_coord_val = target_fish.p.y; }

            new_coord_val = std::max(0, std::min(MAX_COORD_VAL, new_coord_val));

            int cur_delta_m=0, cur_delta_s=0;
            if (p1_orig.x == p2_orig.x) { // Vertical edge
                if (new_coord_val == p1_orig.x) {move_made = false; goto end_move_attempt_label;}
                
                int query_min_x, query_max_x;
                if (new_coord_val > p1_orig.x) { query_min_x = p1_orig.x + 1; query_max_x = new_coord_val; }
                else { query_min_x = new_coord_val; query_max_x = p1_orig.x - 1; }
                
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, query_min_x, query_max_x, 
                    std::min(p1_orig.y, p2_orig.y), std::max(p1_orig.y, p2_orig.y),
                    cur_delta_m, cur_delta_s);

                int sign = (new_coord_val > p1_orig.x) ? 1 : -1;
                if (p1_orig.y > p2_orig.y) sign *= -1;
                if (current_signed_area < 0) sign *= -1;
                
                candidate_state.poly[edge_idx].x = new_coord_val; 
                candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()].x = new_coord_val;
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            } else { // Horizontal edge
                if (new_coord_val == p1_orig.y) {move_made = false; goto end_move_attempt_label;}
                
                int query_min_y, query_max_y;
                if (new_coord_val > p1_orig.y) { query_min_y = p1_orig.y + 1; query_max_y = new_coord_val; }
                else { query_min_y = new_coord_val; query_max_y = p1_orig.y - 1; }
                
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, std::min(p1_orig.x, p2_orig.x), std::max(p1_orig.x, p2_orig.x), 
                    query_min_y, query_max_y,
                    cur_delta_m, cur_delta_s);
                
                int sign = (new_coord_val < p1_orig.y) ? 1 : -1;
                if (p1_orig.x > p2_orig.x) sign *= -1;
                if (current_signed_area < 0) sign *= -1;
                
                candidate_state.poly[edge_idx].y = new_coord_val; 
                candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()].y = new_coord_val;
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            }
            int M_cand = candidate_state.poly.size();
            sa_critical_edge_indices_cache.push_back((edge_idx - 1 + M_cand) % M_cand);
            sa_critical_edge_indices_cache.push_back(edge_idx);
            sa_critical_edge_indices_cache.push_back((edge_idx + 1) % M_cand);
            move_made = true;
        
        } else if (move_type_roll < p_move_edge && candidate_state.poly.size() >= 4 ) { // Move Edge
            int edge_idx = rng.next_int(candidate_state.poly.size());
            Point p1_orig = candidate_state.poly[edge_idx]; 
            Point p2_orig = candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()];
            
            int new_coord_val = -1; 
            int cur_delta_m=0, cur_delta_s=0;
            bool coord_selected_successfully = false;
            
            // Determine which guides are relevant (X or Y)
            const std::vector<int>* relevant_dyn_guides = (p1_orig.x == p2_orig.x) ? &best_poly_x_guides : &best_poly_y_guides;
            const std::vector<int>* relevant_static_guides = (p1_orig.x == p2_orig.x) ? &static_x_guides : &static_y_guides;

            // Try snapping to dynamic (best poly) guides
            if (!relevant_dyn_guides->empty() && rng.next_double() < prob_dynamic_guide_snap) {
                new_coord_val = (*relevant_dyn_guides)[rng.next_int(relevant_dyn_guides->size())];
                coord_selected_successfully = true;
            }
            // If not, try snapping to static (fish) guides
            if (!coord_selected_successfully) {
                if (!relevant_static_guides->empty() && rng.next_double() < prob_static_guide_snap_if_not_dynamic) {
                    new_coord_val = (*relevant_static_guides)[rng.next_int(relevant_static_guides->size())];
                    coord_selected_successfully = true;
                }
            }
            // If still not selected, use random displacement
            if (!coord_selected_successfully) { 
                double step_factor = std::max(0.1, 1.0 - time_ratio * 0.95); // Step size decreases over time
                int base_step_max = std::max(1, (int)( (MAX_COORD_VAL/150.0) * step_factor + 1 ) ); 
                int random_displacement = rng.next_int(-base_step_max, base_step_max);
                if (time_ratio > 0.75 && rng.next_double() < 0.7) { // Very small steps near end
                    random_displacement = rng.next_int(-2,2); 
                }
                if (random_displacement == 0) random_displacement = (rng.next_double() < 0.5) ? -1:1; 
                
                if (p1_orig.x == p2_orig.x) new_coord_val = p1_orig.x + random_displacement; // Vertical edge, move X
                else new_coord_val = p1_orig.y + random_displacement; // Horizontal edge, move Y
            }

            new_coord_val = std::max(0, std::min(MAX_COORD_VAL, new_coord_val)); // Clamp to bounds

            if (p1_orig.x == p2_orig.x) { // Vertical edge: (X_orig, Y_s) to (X_orig, Y_e)
                if (new_coord_val == p1_orig.x) {move_made = false; goto end_move_attempt_label;} // No change
                
                int query_min_x, query_max_x;
                if (new_coord_val > p1_orig.x) { // Moved right
                    query_min_x = p1_orig.x + 1;
                    query_max_x = new_coord_val;
                } else { // Moved left (new_coord_val < p1_orig.x)
                    query_min_x = new_coord_val;
                    query_max_x = p1_orig.x - 1;
                }
                
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, query_min_x, query_max_x, 
                    std::min(p1_orig.y, p2_orig.y), std::max(p1_orig.y, p2_orig.y),
                    cur_delta_m, cur_delta_s);

                int sign = (new_coord_val > p1_orig.x) ? 1 : -1; // Moving right is positive X change
                if (p1_orig.y > p2_orig.y) sign *= -1; // Correct for edge Y-direction (p1_orig.y to p2_orig.y)
                if (current_signed_area < 0) sign *= -1; // Correct for CW polygon (area < 0)
                
                candidate_state.poly[edge_idx].x = new_coord_val; 
                candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()].x = new_coord_val;
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            } else { // Horizontal edge: (X_s, Y_orig) to (X_e, Y_orig)
                if (new_coord_val == p1_orig.y) {move_made = false; goto end_move_attempt_label;} // No change

                int query_min_y, query_max_y;
                if (new_coord_val > p1_orig.y) { // Moved up (Y increases)
                    query_min_y = p1_orig.y + 1;
                    query_max_y = new_coord_val;
                } else { // Moved down (Y decreases, new_coord_val < p1_orig.y)
                    query_min_y = new_coord_val;
                    query_max_y = p1_orig.y - 1;
                }
                
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, std::min(p1_orig.x, p2_orig.x), std::max(p1_orig.x, p2_orig.x), 
                    query_min_y, query_max_y,
                    cur_delta_m, cur_delta_s);
                
                int sign = (new_coord_val < p1_orig.y) ? 1 : -1; // Moving "down" (Y decreases) means positive sign if it expands area
                if (p1_orig.x > p2_orig.x) sign *= -1; // Correct for edge X-direction (p1_orig.x to p2_orig.x)
                if (current_signed_area < 0) sign *= -1; // Correct for CW polygon
                
                candidate_state.poly[edge_idx].y = new_coord_val; 
                candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()].y = new_coord_val;
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            }
            int M_cand = candidate_state.poly.size();
            sa_critical_edge_indices_cache.push_back((edge_idx - 1 + M_cand) % M_cand);
            sa_critical_edge_indices_cache.push_back(edge_idx);
            sa_critical_edge_indices_cache.push_back((edge_idx + 1) % M_cand);
            move_made = true;

        } else if (move_type_roll < p_add_bulge && candidate_state.poly.size() + 2 <= MAX_VERTICES && candidate_state.poly.size() >=4) { // Add Bulge
            int edge_idx = rng.next_int(candidate_state.poly.size());
            Point p_s = candidate_state.poly[edge_idx]; // Start point of edge
            Point p_e = candidate_state.poly[(edge_idx + 1) % candidate_state.poly.size()]; // End point of edge
            
            int new_coord_val = -1; 
            bool coord_selected_successfully = false;

            const std::vector<int>* relevant_dyn_guides = (p_s.x == p_e.x) ? &best_poly_x_guides : &best_poly_y_guides;
            const std::vector<int>* relevant_static_guides = (p_s.x == p_e.x) ? &static_x_guides : &static_y_guides;

            // Try snapping bulge coord
            if (!relevant_dyn_guides->empty() && rng.next_double() < prob_dynamic_guide_snap) {
                new_coord_val = (*relevant_dyn_guides)[rng.next_int(relevant_dyn_guides->size())];
                coord_selected_successfully = true;
            }
            if (!coord_selected_successfully) {
                if (!relevant_static_guides->empty() && rng.next_double() < prob_static_guide_snap_if_not_dynamic) { 
                    new_coord_val = (*relevant_static_guides)[rng.next_int(relevant_static_guides->size())];
                    coord_selected_successfully = true;
                }
            }
            // If not snapped, random depth for bulge
            if (!coord_selected_successfully) { 
                double depth_factor = std::max(0.1, 1.0 - time_ratio * 0.9); 
                int base_depth_max = std::max(1, (int)( (MAX_COORD_VAL/300.0) * depth_factor + 1 ) ); 
                int random_abs_depth = rng.next_int(1, base_depth_max);
                if (time_ratio > 0.75 && rng.next_double() < 0.7) { 
                    random_abs_depth = rng.next_int(1,2); 
                }
                int bulge_dir_sign = (rng.next_double() < 0.5) ? 1 : -1; // Randomly outwards or inwards relative to edge line
                if (p_s.x == p_e.x) new_coord_val = p_s.x + bulge_dir_sign * random_abs_depth; // Vertical edge, bulge in X
                else new_coord_val = p_s.y + bulge_dir_sign * random_abs_depth; // Horizontal edge, bulge in Y
            }
            
            new_coord_val = std::max(0, std::min(MAX_COORD_VAL, new_coord_val));

            Point v1_mod, v2_mod; // New vertices for the bulge
            int cur_delta_m=0, cur_delta_s=0;
            
            if (p_s.x == p_e.x) { // Original edge is vertical
                if (new_coord_val == p_s.x) {move_made = false; goto end_move_attempt_label;} // Bulge is flat
                v1_mod = {new_coord_val, p_s.y}; v2_mod = {new_coord_val, p_e.y}; 
                // Rectangle for delta score is between X=p_s.x and X=new_coord_val, over Y-span of original edge
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, std::min(p_s.x, new_coord_val), std::max(p_s.x, new_coord_val), 
                    std::min(p_s.y,p_e.y), std::max(p_s.y,p_e.y), 
                    cur_delta_m, cur_delta_s);
                int sign = (new_coord_val > p_s.x) ? 1 : -1; // Bulge to the right of edge is positive X change
                if (p_s.y > p_e.y) sign *= -1; // Correct for edge Y-direction
                if (current_signed_area < 0) sign *= -1; // Correct for CW polygon
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            } else { // Original edge is horizontal
                if (new_coord_val == p_s.y) {move_made = false; goto end_move_attempt_label;} // Bulge is flat
                v1_mod = {p_s.x, new_coord_val}; v2_mod = {p_e.x, new_coord_val};
                // Rectangle for delta score is between Y=p_s.y and Y=new_coord_val, over X-span of original edge
                calculate_score_delta_for_rectangle(
                    fish_kdtree_root, std::min(p_s.x,p_e.x), std::max(p_s.x,p_e.x), 
                    std::min(p_s.y, new_coord_val), std::max(p_s.y, new_coord_val), 
                    cur_delta_m, cur_delta_s);
                int sign = (new_coord_val < p_s.y) ? 1 : -1; // Bulge "downwards" (Y decreases) means positive sign if it expands area
                if (p_s.x > p_e.x) sign *= -1; // Correct for edge X-direction
                if (current_signed_area < 0) sign *= -1; // Correct for CW polygon
                candidate_state.m_count += sign * cur_delta_m;
                candidate_state.s_count += sign * cur_delta_s;
            }
            
            // Insert new vertices into polygon
            auto insert_pos_iter = candidate_state.poly.begin() + (edge_idx + 1);
            insert_pos_iter = candidate_state.poly.insert(insert_pos_iter, v1_mod); 
            candidate_state.poly.insert(insert_pos_iter + 1, v2_mod); 
            
            // Mark affected edges/vertices as critical for local intersection check
            sa_critical_edge_indices_cache.push_back(edge_idx); 
            sa_critical_edge_indices_cache.push_back(edge_idx + 1); 
            sa_critical_edge_indices_cache.push_back(edge_idx + 2); 
            move_made = true;

        } else if (candidate_state.poly.size() > 4) { // Simplify Polygon (remove collinear vertex)
            int R_start_idx = rng.next_int(candidate_state.poly.size()); // Random start for search
            bool simplified_this_turn = false;
            for(int k_offset=0; k_offset < candidate_state.poly.size() ; ++k_offset) { 
                int current_poly_size_before_erase = candidate_state.poly.size();
                if (current_poly_size_before_erase <= 4) break; // Cannot simplify further
                
                int p1_idx = (R_start_idx + k_offset) % current_poly_size_before_erase;
                int p0_idx_old = (p1_idx - 1 + current_poly_size_before_erase) % current_poly_size_before_erase;
                int p2_idx_old = (p1_idx + 1) % current_poly_size_before_erase;

                const Point& p0 = candidate_state.poly[p0_idx_old]; 
                const Point& p1 = candidate_state.poly[p1_idx]; 
                const Point& p2 = candidate_state.poly[p2_idx_old];

                bool collinear_x = (p0.x == p1.x && p1.x == p2.x);
                bool collinear_y = (p0.y == p1.y && p1.y == p2.y);

                if (collinear_x || collinear_y) { 
                    candidate_state.poly.erase(candidate_state.poly.begin() + p1_idx);
                    simplified_this_turn = true;
                    
                    int M_cand = candidate_state.poly.size();
                    int critical_vertex_idx_in_new_poly;
                    // Vertex p0 (at p0_idx_old) forms the new corner. Its index in new poly:
                    if (p1_idx == 0) { // If p1 was poly[0], p0 was poly[last]. p0 is now poly[new_last]
                        critical_vertex_idx_in_new_poly = M_cand -1; 
                    } else { // Otherwise, p0's index p1_idx-1 is preserved.
                        critical_vertex_idx_in_new_poly = p1_idx - 1; 
                    }

                    if (!candidate_state.poly.empty()) { 
                        sa_critical_edge_indices_cache.push_back((critical_vertex_idx_in_new_poly - 1 + M_cand) % M_cand);
                        sa_critical_edge_indices_cache.push_back(critical_vertex_idx_in_new_poly); 
                        sa_critical_edge_indices_cache.push_back((critical_vertex_idx_in_new_poly + 1) % M_cand); 
                    }
                    break; // Simplified one vertex, enough for this turn
                }
            }
            if (!simplified_this_turn) {move_made = false; goto end_move_attempt_label;} // No simplification found/possible
            move_made = true;
        }
        
        // After any move, recalculate perimeter for the candidate_state. This occurs only once per candidate.
        candidate_state.perimeter_cache = calculate_perimeter(candidate_state.poly);

        end_move_attempt_label:; // Label for goto if a move is aborted (e.g. no change)
        if (!move_made) continue; // No valid move attempted or made

        // Validate candidate polygon using the cached perimeter
        if (!is_polygon_structurally_sound(candidate_state.poly, candidate_state.perimeter_cache) || 
            candidate_state.poly.size() < 4 ||
            !has_distinct_vertices_unordered(candidate_state.poly)) {
            continue; // Invalid basic structure or duplicate vertices
        }
        
        if (has_self_intersection_locally(candidate_state.poly, sa_critical_edge_indices_cache)) {
             continue; // Self-intersection found
        }
        
        // Accept or reject candidate based on SA criteria
        double candidate_raw_obj_score = candidate_state.get_raw_objective_score();
        double current_raw_obj_score = current_state.get_raw_objective_score();
        double score_diff = candidate_raw_obj_score - current_raw_obj_score;

        if (score_diff >= 0 || (temperature > 1e-9 && rng.next_double() < std::exp(score_diff / temperature))) {
            current_state = std::move(candidate_state); // Accept move (perimeter_cache is moved as well)
            current_signed_area = polygon_signed_area_times_2(current_state.poly); // Update signed area
             if (current_signed_area == 0 && !current_state.poly.empty() && current_state.poly.size() >=3) current_signed_area = 1; // Handle degenerate
            
            if (current_state.get_objective_score() > best_state.get_objective_score()) {
                best_state = current_state; // New best solution found (perimeter_cache is copied here)
                update_best_poly_guides(best_state); // Update dynamic guides
            }
        }
    } // End SA loop
    
    // Final validation of the best found state: Recalculate perimeter explicitly for safety
    bool needs_reset_to_default = false;
    if (!is_polygon_structurally_sound(best_state.poly, calculate_perimeter(best_state.poly)) || 
        best_state.poly.size() < 4 || 
        !has_distinct_vertices_unordered(best_state.poly) ||
        check_self_intersection_full(best_state.poly) ) { // Full intersection check on best
        needs_reset_to_default = true;
    }

    if (needs_reset_to_default) { // If best state is invalid, revert to default
        best_state.poly = default_tiny_poly;
        calculate_score_from_scratch(best_state.poly, best_state.m_count, best_state.s_count);
        best_state.perimeter_cache = calculate_perimeter(best_state.poly); // Update for default
    }
    
    // If best score is 0, check if default polygon gives >0. (max(0, val+1))
    if (best_state.get_objective_score() == 0) { 
        SAState temp_default_state; // Create a temporary default state to calculate its score
        temp_default_state.poly = default_tiny_poly;
        calculate_score_from_scratch(temp_default_state.poly, temp_default_state.m_count, temp_default_state.s_count);
        temp_default_state.perimeter_cache = calculate_perimeter(temp_default_state.poly); // Update for default
        
        if (best_state.get_objective_score() < temp_default_state.get_objective_score()) {
             best_state = temp_default_state;
        }
    }


    // Output the best polygon
    std::cout << best_state.poly.size() << "\n";
    for (const auto& p : best_state.poly) {
        std::cout << p.x << " " << p.y << "\n";
    }
}


int main(int argc, char *argv[]) {
    std::ios_base::sync_with_stdio(false);
    std::cin.tie(NULL);

    // Allow overriding time limit via command line arg, for local testing
    if (argc > 1) { 
        try {
            ACTUAL_TIME_LIMIT_SECONDS = std::stod(argv[1]);
        } catch (const std::exception& e) { /* keep default if parse fails */ }
    }
    ACTUAL_TIME_LIMIT_SECONDS -= TIME_LIMIT_SECONDS_SAFETY_MARGIN;
    if (ACTUAL_TIME_LIMIT_SECONDS < 0.2) ACTUAL_TIME_LIMIT_SECONDS = 0.2; // Minimum sensible time limit

    // query_rect_indices_cache_kdtree.reserve(2 * 5000 + 500); // Removed: unused
    sa_critical_edge_indices_cache.reserve(10); // Small, for a few critical edges


    int N_half; // Number of mackerels (and sardines)
    std::cin >> N_half; 

    all_fish_structs.resize(2 * N_half);
    std::vector<int> fish_indices_for_kdtree(2 * N_half);
    if (2 * N_half > 0) { 
        std::iota(fish_indices_for_kdtree.begin(), fish_indices_for_kdtree.end(), 0); 
    }

    // Read mackerels
    for (int i = 0; i < N_half; ++i) {
        std::cin >> all_fish_structs[i].p.x >> all_fish_structs[i].p.y;
        all_fish_structs[i].type = 1; 
    }
    // Read sardines
    for (int i = 0; i < N_half; ++i) {
        std::cin >> all_fish_structs[N_half + i].p.x >> all_fish_structs[N_half + i].p.y;
        all_fish_structs[N_half + i].type = -1; 
    }
    
    // Build KD-tree if there are fish
    if (!all_fish_structs.empty()) {
      fish_kdtree_root = build_kdtree(fish_indices_for_kdtree, 0, (int)all_fish_structs.size() - 1, 0);
    }
    
    simulated_annealing_main(); 
    
    // Clean up KD-tree memory
    if (fish_kdtree_root) delete_kdtree(fish_kdtree_root); 

    return 0;
}
// EVOLVE-BLOCK-END
